Single-Queue Decoding for Neural Machine Translation

Neural machine translation models rely on the beam search algorithm for decoding. In practice, we found that the quality of hypotheses in the search space is negatively affected owing to the fixed beam size. To mitigate this problem, we store all hypotheses in a single priority queue and use a universal score function for hypothesis selection. The proposed algorithm is more flexible as the discarded hypotheses can be revisited in a later step. We further design a penalty function to punish the hypotheses that tend to produce a final translation that is much longer or shorter than expected. Despite its simplicity, we show that the proposed decoding algorithm is able to select hypotheses with better qualities and improve the translation performance.

==> build.sh <==
CURPATH=`pwd`
echo $CURPATH
while true; do
  cd $CURPATH
  pdflatex -output-directory=/tmp/texbuild main
  cp $CURPATH/*.bib $CURPATH/*.bst $CURPATH/*.sty /tmp/texbuild
  cd /tmp/texbuild
  bibtex main
  cd $CURPATH
  pdflatex -output-directory=/tmp/texbuild main
  # cp /tmp/texbuild/main.pdf $CURPATH/
  sleep 3s
done

